An intent-based approach for creating assistive robots' control systems

The current research standards in robotics demand general approaches to robots' controllers development. In the assistive robotics domain, the human-machine interaction plays a substantial role. Especially, the humans generate intents that affect robot control system. In the article an approach is presented for creating control systems for assistive robots, which reacts to users' intents delivered by voice commands, buttons, or an operator console. The whole approach was applied to the real system consisting of customised TIAGo robot and additional hardware components. The exemplary experiments performed on the platform illustrate the motivation for diversification of human-machine interfaces in assistive robots.

==> scripts/draw_pie.py <==
import numpy as np
from matplotlib.patches import Wedge
import matplotlib.pyplot as plt


data = [
[2,	1,	36,	23],
[2,	3,	37,	30],
[2,	5,	41,	29],
[5,	1,	38,	17],
[5,	3,	41,	23],
[5,	5,	36,	33],
[8,	1,	26,	18],
[8,	3,	38,	26],
[8,	5,	37,	28],
[11,	1,	42,	17],
[11,	3,	42,	17],
[11,	5,	41,	20]
]


def dual_half_circle(center, r, acc, ax, norm=1, angle=0, colors=('w', 'g'), id="", **kwargs):
    """
    Add two half circles to the axes *ax* (or the current axes) with the 
    specified facecolors *colors* rotated at *angle* (in degrees).
    """
    if ax is None:
        ax = plt.gca()

    theta1, theta2 = angle, angle + 180
    wx  = Wedge(center, r, theta1, theta2, fc=colors[0], **kwargs)
    wy  = Wedge(center, r, theta2, theta1, fc=colors[0], **kwargs)
    w1 = Wedge(center, r * acc[0] * norm, theta1, theta2, fc=colors[1], **kwargs)
    w2 = Wedge(center, r * acc[1] * norm, theta2, theta1, fc=colors[1], **kwargs)
    for wedge in [wx, wy, w1, w2]:
        ax.add_artist(wedge)

    if norm != 0:
        ax.text(center[0] + 1.2 * r, center[1] + 0.5*r, "{:d}%".format(int(acc[0] * norm * 100)), verticalalignment='center', fontsize=14)
        ax.text(center[0] + 1.2 * r, center[1] - 0.5*r, "{:d}%".format(int(acc[1] * norm * 100)), verticalalignment='center', fontsize=14)
        ax.text(center[0] - 1.2 * r, center[1], id, horizontalalignment="right", verticalalignment='center', fontsize=18)
    return [wx, wy, w1, w2]


img = plt.imread('012.png')

fig, ax = plt.subplots()
ax.imshow(img, extent = [-1, 13.25, -1, 7.3])

dual_half_circle([1.5, 5.5], 0.3, [1,1], ax, 0, 0, ('k', 'k'))

for i,d in enumerate(data):
    dual_half_circle(d[0:2], 0.5, d[2:4], ax, 1./50, 0, ('w', 'g'), str(i+1))

plt.tight_layout()

plt.savefig("out.svg", dpi=200)

